Simulations and the Lamplighter group

We introduce a notion of "simulation" for labelled graphs, in which edges of the simulated graph are realized by regular expressions in the simulating graph, and prove that the tiling problem (aka "domino problem") for the simulating graph is at least as difficult as that for the simulated graph. We apply this to the Cayley graph of the "lamplighter group" $L=\mathbb Z/2\wr\mathbb Z$, and more generally to "Diestel-Leader graphs". We prove that these graphs simulate the plane, and thus deduce that the seeded tiling problem is unsolvable on the group $L$. We note that $L$ does not contain any plane in its Cayley graph, so our undecidability criterion by simulation covers cases not covered by Jeandel's criterion based on translation-like action of a product of finitely generated infinite groups. Our approach to tiling problems is strongly based on categorical constructions in graph theory.

==> anc/LL.jl <==
"""A simple module implementing the lamplighter group Z/2 ≀ Z, and
domino tilings on it.

Written by Laurent Bartholdi, last version 2020-05-03.
"""
module LL

using Pkg
if any(x->x[2].name=="CryptoMiniSat",Pkg.dependencies())
    using CryptoMiniSat
    const solver = CryptoMiniSat
elseif any(x->x[2].name=="PicoSAT",Pkg.dependencies())
    using PicoSAT
    const solver = PicoSAT
else
    @warn "No SAT solver seems installed. If you don't add package CryptoMiniSat or PicoSAT, you won't be able to compute tilings"
    solver = nothing
end

if any(x->x[2].name=="GLMakie",Pkg.dependencies())
    using GLMakie
else
    @warn "Makie package doesn't seem installed. You won't be able to plot tetrahedra"
end

using DataStructures, Combinatorics, Distributed
import Base.*, Base.==
export Element, tile, graph, solve, flipinvert, flipab, prodtiles

"""reverse the bits in the k-bit number x"""
function reversebits(x::UInt,k::Int)
    y = zero(x)
    for i=1:k
        y = 2y+(x%2)
        x ÷= 2
    end
    y
end

r"""Element implements very crudely elements of a wreath product.
r is the binary representations of the lamps, read from left to right.
shift is the position of the lamplighter+(WORD_SIZE÷2), which is assumed to be non-negative.

Elements are printed with an underscore between the origin and the
position of the lamplighter, and with the lamps before the origin in
reverse colour. Thus "\reverse{110}\underscore{101}1" means: "lamps at position
-2.5,-1.5,0.5, 2.5 and 3.5 are on, and the lamplighter is at position 3".  This
represented, internally, as (r=2^29+2^30+2^32+2^34+2^35,shift=3+32).

No multiplication of elements is implemented, but the right action of
the group on itself is implemented via *: x*n is the result of the
action of the nth generator, numbered as 1=a,2=b,3=a^-1,4=b^-1

Thus, for example, the group relations are 1^n4^n1^n4^n for all n.
"""
struct Element
    bits::UInt
    shift::Int
end

const LLSHIFT = Sys.WORD_SIZE÷2
Element() = Element(0,LLSHIFT)
Element(left,right,shift) = Element(reversebits(UInt(left),shift+LLSHIFT) | right<<(shift+LLSHIFT), shift+LLSHIFT)
                                        
function Base.show(io::IO,x::Element)
    s = reverse(string(x.bits, base=2))
    while length(s)<Sys.WORD_SIZE s *= '0' end
    start = 1
    while s[start]=='0' && start <= LLSHIFT && start <= x.shift start += 1 end
    stop = Sys.WORD_SIZE
    while s[stop]=='0' && stop > LLSHIFT && stop > x.shift && (stop > LLSHIFT+1 || start <= LLSHIFT) stop -= 1 end
    if x.shift < LLSHIFT
        print(io, "\033[7m",s[start:x.shift],"\033[4m",s[x.shift+1:LLSHIFT],"\033[0m",s[LLSHIFT+1:stop])
    else
        print(io, "\033[7m",s[start:LLSHIFT],"\033[27;4m",s[LLSHIFT+1:x.shift],"\033[0m",s[x.shift+1:stop])
    end
end

Base.hash(x::Element) = hash([x.bits,x.shift])

function ==(x::Element,y::Element)
    (x.bits == y.bits && x.shift == y.shift)
end

function *(x::Element,y::Int)
    if y≥3 && x.shift==0
        error("cannot shift beyond 0")
    elseif y==1
        Element(x.bits,x.shift+1)
    elseif y==2
        Element(x.bits⊻(1<<x.shift),x.shift+1)
    elseif y==3
        Element(x.bits,x.shift-1)
    elseif y==4
        Element(x.bits⊻(1<<(x.shift-1)),x.shift-1)
    end
end

function *(x::Element,y::Element)
    Element(x.bits⊻(y.bits<<x.shift),x.shift+y.shift)
end

one(x::Element) = Element()

isone(x::Element) = (x.bits == 0 && x.shift == LLSHIFT)

# we need a fast representation of graphs.
# they have a vertex set, a bijection of it with [1:nelem], and a and b neighbour relations.
struct Graph{T}
    v::Vector{T}
    n::Int
    label::Dict{T,Int} # lookup indices of elements of v
    nbhd::Array{Int,2}
end

vars(g::Graph,i::Int) = ((i-1)%g.n+1,(i-1)÷g.n+1)
srav(g::Graph,i::Int,j::Int) = (i-1)+(j-1)*g.n+1

"""
construct a graph object.

graph(height) produces a tetrahedron with 2^height*(height+1) vertices.

graph(height,periodic=true) produces the same tetrahedron, but identifying the top and bottom 2^height vertices.
"""
function graph(height::Int;periodic=false,periods=Element[])
    ball = [Element(r<<LLSHIFT,k+LLSHIFT) for k=0:(periodic ? height-1 : height) for r=0:UInt(2^height-1)]
        
    nelem = length(ball)
    llab = Dict(ball[i]=>i for i=1:nelem)
    periodic && for r=0:UInt(2^height-1)
        push!(llab,Element(r<<LLSHIFT,height+LLSHIFT)=>llab[Element(r<<LLSHIFT,LLSHIFT)])
    end

    nbhd = [get(llab,x*s,0) for x=ball,s=1:2]

    if !isempty(periods)
        merge = IntDisjointSets(nelem)
        done = false
        while !done
            done = true
            for i=1:nelem, g=periods
                j = get(llab,g*ball[i],0)
                j==0 && continue
                !in_same_set(merge,i,j) && (union!(merge,i,j); done = false)
            end
        end
        roots = [i for i=1:nelem if find_root(merge,i)==i]
        stoor = zeros(Int,nelem)
        for i=1:length(roots); stoor[roots[i]] = i; end
        for i=1:nelem; stoor[i] = stoor[find_root(merge,i)]; end
        
        llab = Dict(ball[i]=>stoor[i] for i=1:nelem)
        ball = ball[roots]
        nelem = length(roots)
        nbhd = [nbhd[i,s]==0 ? 0 : stoor[nbhd[i,s]] for i=roots,s=1:2]
    end

    Graph{Element}(ball,nelem,llab,nbhd)
end

"""
produces solutions to a tiling problem.

solve(graph,tiles) returns a Dict mapping Element to tile indices in
the list of tiles; or returns the code of the solver (typically
:unsolvable) if there is no solution).

the tiles are Wang tiles, specified as a list of legal tiles [a,b,c,d]
with integers a,b,c,d, saying which colours can lie on the 1,2,3,4-generators (a,b,a^-1,b^-1, see Element).

the tile indices are on vertices of the Cayley graph, and the tile
colours are on edges.

Optional extra arguments:
* seed (a list of Element => tile index)
* numsols (a limit on the number of solutions to return)
* verbose, proplimit: options to pass to the SAT solver
"""
function solve(g::Graph,tiles;seed=nothing,numsols::Integer=-1,verbose::Integer=0,proplimit::Integer=0)
    rules = Vector{Int}[]
    ntiles = length(tiles)
    for x=1:g.n
        push!(rules,[srav(g,x,i) for i=1:ntiles]) # at least one colour
        for i=1:ntiles, j=i+1:ntiles
            push!(rules,[-srav(g,x,i),-srav(g,x,j)]) # at most one colour
        end
        for i=1:ntiles, j=1:ntiles, k=1:2
            tiles[i][k]≠tiles[j][k+2] && g.nbhd[x,k]≠0 && push!(rules,[-srav(g,x,i),-srav(g,g.nbhd[x,k],j)])
        end
    end
    if seed≠nothing
        for s in seed
            push!(rules,[srav(g,g.label[s[1]],s[2])])
        end
    end
    if numsols == -1
        sat = solver.solve(rules,verbose=verbose,proplimit=proplimit)
        if isa(sat,Vector)
            return Dict((v = vars(g,s); g.v[v[1]]=>v[2]) for s=sat if s>0)
        else
            return sat
        end
    else
        sols = Dict[]
        for sat=Iterators.take(solver.itersolve(rules,verbose=verbose,proplimit=proplimit),numsols)
            push!(sols, Dict((v = vars(g,s); g.v[v[1]]=>v[2]) for s=sat if s>0))
        end
        sols
    end
end
solvable(g,tiles;verbose=0,proplimit=0) = isa(solve(g,tiles,verbose=verbose,proplimit=proplimit),Dict)

"""pinch a cube into a tetrahedron"""
point3d(x,y,z) = Point3f(z*x+(1-z)*y,z*x-(1-z)*y,2z)

"""plot a tetrahedron.

tetrahedron(height) creates a Makie 3D plot object of a tetrahedron of given height.

The extra optional arguments are functions:
* vertexcolorizer(Element)
* edgecolorizer(Element,index) where index∈[1,2] is a generator number, a or b
"""
function tetrahedron(height::Int; edgecolorizer = nothing, vertexcolorizer = nothing)
    one = 1-1000*eps()
    edges = Pair{Point3f,Point3f}[]
    edgecolors = Symbol[]
    vertices = Point3f[]
    vertexcolors = Symbol[]
    for k=0:height
        z = k/height
        for l=0:2^k-1
            x = -1+2l/(2^k-one)
            for m=0:2^(height-k)-1
                y = -1+2m/(2^(height-k)-one)
                e = Element(l,m,k)
                k<height && for c=1:2
                    nx = -1+2(2l+(c == 1 ? m%2 : 1-m%2))/(2^(k+1)-one)
                    ny = -1+2(m÷2)/(2^(height-(k+1))-one)
                    nz = (k+1)/height
                    if edgecolorizer==nothing
                        push!(edges,point3d(x,y,z)=>point3d(nx,ny,nz))
                    else
                        w = edgecolorizer(e,c)
                        if w≠nothing
                            push!(edges,point3d(x,y,z)=>point3d(nx,ny,nz))
                            push!(edgecolors,w)
                        end
                    end
                end
                if vertexcolorizer≠nothing
                    w = vertexcolorizer(e)
                    if w≠nothing
                        push!(vertices,point3d(x,y,z))
                        push!(vertexcolors,w)
                    end
                end
            end
        end
    end
    (co,lw) = edgecolorizer == nothing ? (:gray,1) : (edgecolors,4)   
    linesegments(edges,color=co,linewidth=lw,axis=(xgridvisible=false,ygridvisible=false,zgridvisible=false))
    scatter!(vertices,color=vertexcolors, markersize=50)
    current_figure()
end

function tetrahedron(height::Int, tiles::Vector, dict::Dict)
    tetrahedron(height, edgecolorizer=edgecolor(tiles, dict, [:red,:green,:black,:blue]))
end

# some helper functions

"""Take Cartesian product of tilesets"""
prodtiles(tiles1,tiles2,filter=(i,j)->true) = [[(tiles1[i][k],tiles2[j][k]) for k=1:4] for i=1:length(tiles1) for j=1:length(tiles2) if filter(i,j)]

"""Flip a tileset by exchanging a and a^-1, b and b^-1"""
flipinvert(tiles) = [t[[3,4,1,2]] for t=tiles]

"""Flip a tileset by exchanging a and b, a^-1 and b^-1"""
flipab(tiles) = [t[[2,1,4,3]] for t=tiles]

"""
A graph-walking automaton consists of four lists:
label[i] is the list of allowed labels at state i
next[i] is a list of (generator,new state) leaving state i
initial[i] marks whether state i is initial
final[i] marks whether state i is final

!!!should we set a bound on the recursion depth?
"""
struct GWAutomaton
   label::Vector{Vector{Int}}
   next::Vector{Vector{Tuple{Int,Int}}}
   initial::Vector{Bool}
   final::Vector{Bool}
end

function *(a::GWAutomaton, b::GWAutomaton)
    m = length(a.label)
    n = length(b.label)
    LL.GWAutomaton([[(p,q) for p=x for q=y] for x=a.label for y=b.label],
                   [[(i,n*(j-1)+l) for (i,j)=x for (k,l)=y if i==k] for x=a.next for y=b.next],
                   [x&&y for x=a.initial for y=b.initial],
                   [x&&y for x=a.final for y=b.final])
end

function recursivewalk(g::Element, state::Int, a::GWAutomaton, tiling::Dict, solutions::Vector{Element})
    tiling[g] ∈ a.label[state] || return
#    @info "at element $g in state $state, label $(tiling[g])"*(a.final[state] ? " (final)" : "")
    a.final[state] && push!(solutions,g)
    for e=a.next[state]
        recursivewalk(g*e[1],e[2],a,tiling,solutions)
    end
end

"""
walk(g,a,tiling) walks through the Cayley graph of the Lamplighter group, starting at g, using the GWAutomaton a and the Dict tiling.
"""
function walk(g::Element, a::GWAutomaton, tiling::Dict)
    solutions = Element[]
    for state=1:length(a.label)
        a.initial[state] && recursivewalk(g,state,a,tiling,solutions)
    end
    if length(solutions)≠1
        error("Non-unique solution ",solutions)
    end
    solutions[1]
end

end

################################################################
# now we use the module LL to construct some tilesets

using Test

################################################################
# the comb

comb = [[:a,:b,:a,:d], # our first way of emulating a grid
        [:o,:b,:s,:b],
        [:s,:o,:s,:o],
        [:s,:d,:r,:d],
        [:r,:o,:r,:o],
        [:o,:o,:o,:o]]

function combedgecolor(dict::Dict)
    function any(g::LL.Element,x::Int)
        edgecol = Dict(:a => :red, :b => :blue, :d => :green, :s => :yellow, :r => :orange, :o => nothing)
        edgecol[comb[dict[g]][x]]
    end
end

function combvertexcolor(dict::Dict)
    function any(g::LL.Element)
        vertexcol = [:black,:grey,:white,nothing,nothing,nothing,nothing]
        vertexcol[dict[g]]
    end
end

"""Sample plot:

julia> s = LL.solve(LL.graph(6),sea,seed=[LL.Element(0,0,1)=>1]);
julia> LL.tetrahedron(6,vertexcolorizer=combvertexcolor(s))
julia> Ll.tetrahedron(6,vertexcolorizer=combvertexcolor(s),edgecolorizer=combedgecolor(s))
"""

combeast = LL.GWAutomaton([[1,2],[2]],
                          [[(2,2)],[]],
                          [true,false],
                          [false,true])
combwest = LL.GWAutomaton([[1,2],[2]],
                          [[],[(4,1)]],
                          [false,true],
                          [true,false])

combnorth = LL.GWAutomaton([[1],[1], [2],[3],[4],[4],[3],[1,2],[2]],
                           [[(1,2)],[], [(3,4),(3,5)],[(3,4),(3,5)],[(2,6),(2,8)],[(1,7),(1,8)],[(1,7),(1,8)],[(2,9)],[]],
                           [true,false, true,[false for _=1:6]...],
                           [false,true, [false for _=1:6]...,true])

combsouth = LL.GWAutomaton([[1],[1], [2],[3],[4],[4],[3],[1,2],[2]],
                           [[],[(3,1)], [],[(1,3),(1,4)],[(1,3),(1,4)],[(4,5)],[(3,7),(3,6)],[(3,7),(3,6),(4,5)],[(4,8)]],
                           [false,true, [false for _=1:6]...,true],
                           [true,false, true,[false for _=1:6]...])

"""Sample crawling:
julia> root = LL.Element(0,0,0);
julia> s = LL.solve(LL.graph(6),sea,seed=[root=>1]);
julia> LL.walk(root,combnorth,s)
"""

LL.solver != nothing && @testset "Comb" begin
    global root = LL.Element(0,0,0)
    global combtiling = LL.solve(LL.graph(10),comb,seed=[root=>1])

    for i=0:4, j=0:4
        g = root
        for _=1:i g = LL.walk(g,combnorth,combtiling) end
        for _=1:j g = LL.walk(g,combeast,combtiling) end
        
        gn = LL.walk(g,combnorth,combtiling)
        ge = LL.walk(g,combeast,combtiling)
        @test LL.walk(gn,combeast,combtiling) == LL.walk(ge,combnorth,combtiling)
        @test LL.walk(gn,combsouth,combtiling) == g
        @test LL.walk(ge,combwest,combtiling) == g
    end
end

################################################################
# the sealevel

ray0 = [[true,false,true,true],
        [false,true,true,true],
        [false,false,false,false]] # mark a face
ray = LL.prodtiles(ray0,LL.flipinvert(ray0),(i,j)->(i,j)==(1,1) || i==3 || j==3)

# ville's sea-level tiling
sea0 = [["↖", "↗", "↙", "↘"], #1
        ["↗", "↖", "↙", "↘"],
        ["↖", "↗", "↘", "↙"],
        ["↗", "↖", "↘", "↙"],
        
        ["↖", "↕", "↖", "↖"], #5
        ["↕", "↖", "↖", "↖"],
        ["↗", "↕", "↗", "↗"],
        ["↕", "↗", "↗", "↗"],
        ["↕", "↕", "↕", "↕"],
         
        ["↙", "↙", "↙", "↕"], #10
        ["↙", "↙", "↕", "↙"],
        ["↘", "↘", "↘", "↕"],
        ["↘", "↘", "↕", "↘"]]

"""
sea0 = [["↖", "↗", "↙", "↘"], #1
        ["↗", "↖", "↙", "↘"],
        ["↖", "↗", "↘", "↙"],
        ["↗", "↖", "↘", "↙"],
        
        ["↖", "↑", "↖", "↖"], #5
        ["↑", "↖", "↖", "↖"],
        ["↗", "↑", "↗", "↗"],
        ["↑", "↗", "↗", "↗"],
        ["↑", "↑", "↑", "↑"],
         
        ["↙", "↙", "↙", "↓"], #10
        ["↙", "↙", "↓", "↙"],
        ["↘", "↘", "↘", "↓"],
        ["↘", "↘", "↓", "↘"],
        ["↓", "↓", "↓", "↓"]]
"""

sea = LL.prodtiles(ray,sea0,(i,j)->(ray[i][1][2] <= (j∉[2,4,6,8])) && (ray[i][3][1] <= (j∉[3,4,11,13])))

proj1sea = [findfirst(==([t[i][1] for i=1:4]),sea0) for t=sea]
proj2sea = [findfirst(==([t[i][2] for i=1:4]),sea0) for t=sea]
            
function seaedgecolor(dict::Dict)
    function any(g::LL.Element, x::Int)
        t = sea[dict[g]]
        index1 = proj1sea[t]
        index2 = proj2sea[t]

        [:red,:black][x]
    end
end

function seavertexcolor(dict::Dict)
    function any(g::LL.Element)
        #t = sea[dict[g]]
        t = dict[g]
        index1 = proj1sea[t]
        index2 = proj2sea[t]

        if index1 == 1
            return :black
        end
        d0 = [:white,:gray,:white,:gray,
              :pink,:orange,nothing,nothing,nothing,
              :blue,:green,nothing,nothing,nothing]
        d0[index2]
    end
end

"""Sample plot:

julia> s = LL.solve(LL.graph(6),sea,seed=[LL.Element(0,0,3)=>1]);
julia> LL.tetrahedron(6,vertexcolorizer=seavertexcolor(s))
julia> Ll.tetrahedron(6,vertexcolorizer=seavertexcolor(s),edgecolorizer=seaedgecolor(s))
"""

begin
    function make(a,b,c,d,side)
        sealevel = filter(i->proj2sea[i]∈1:4,1:length(sea))
        seaside = filter(i->proj2sea[i]∈side,1:length(sea))
        
        LL.GWAutomaton([sealevel,seaside,seaside,seaside,sealevel],
                       [[(a,2),(b,3)],[(a,2),(b,3)],[(c,4),(c,5)],[(d,4),(d,5)],[]],
                       [i==1 for i=1:5],
                       [i==5 for i=1:5])
    end
    global seanorth = make(4,3,2,1,[10,11])
    global seasouth = make(3,4,1,2,[10,11])
    global seaeast = make(2,1,4,3,[5,6])
    global seawest = make(1,2,3,4,[5,6])
end

"""Sample crawling:
julia> root = LL.Element(0,0,3);
julia> s = LL.solve(LL.graph(6),sea,seed=[root=>1]);
julia> LL.walk(root,seanorth,s)
"""

LL.solver != nothing && @testset "Sea level" begin
    global root = LL.Element(0,0,3)
    global seatiling = LL.solve(LL.graph(6),sea,seed=[root=>1],numsols=2)
    @test length(seatiling) == 1
    seatiling = seatiling[1]

    for i=0:7, j=0:6
        @test LL.walk(LL.Element(i,j,3),seaeast,seatiling) == LL.Element(i,j+1,3)
        @test LL.walk(LL.Element(j,i,3),seanorth,seatiling) == LL.Element(j+1,i,3)
        @test LL.walk(LL.Element(i,j+1,3),seawest,seatiling) == LL.Element(i,j,3)
        @test LL.walk(LL.Element(j+1,i,3),seasouth,seatiling) == LL.Element(j,i,3)
    end       
end

# a sofic shift representing the full preimage of the binary shift {0,1}^ℤ
plane0 = [[(i,b),((i+1)%3,c),(i,b),(i,b)] for i=0:2 for b=false:true for c=false:true]
plane1 = [plane0...,LL.flipab(plane0)...]
function planecolor0(t)
    for i=1:4
        if t[i][1]==(t[5-i][1]+1)%3
            return t[i][2]
        end
    end
end
plane = LL.prodtiles(plane1,LL.flipinvert(plane1),(i,j)->planecolor0(plane1[i])==planecolor0(plane1[j]))
planecolor(t) = planecolor0([x[1] for x=t])

nothing

